High-performance source of indistinguishable polarization-entangled photons with a local oscillator reference for quantum networking

Optical quantum networking protocols impose stringent requirements on the states produced by sources of entanglement. We demonstrate a free-space, compact, source of indistinguishable pairs of polarization entangled photons, with an integrated local oscillator reference as a significant step towards this goal. This source achieves $(99.11 \pm 0.01) \%$ polarization entanglement visibility, $(96.3 \pm 0.6) \%$ successive-photon Hong-Ou-Mandel interference visibility, $(68.0 \pm 0.1$) \% heralded efficiency as detected, and $(88.6 \pm 0.2) \%$ interference visibility with a local oscillator. This simultaneous achievement of state-of-the-art metrics demonstrates an adaptable platform for quantum networking.

==> lo_pow_plot.py <==
import numpy as np
import os

import numpy as np
from scipy.optimize import curve_fit
from scipy.stats import linregress
import matplotlib.pyplot as plt

def linear_model(x, a, b):
    return a * x + b

def linear_model(x, a, b):
    return a * x + b

def weighted_linear_regression(X, Y, Y_err, plot=True):
    """
    Performs a weighted linear regression on (X, Y) data points with uncertainties in Y values and optionally plots the data and fit.

    Parameters:
    X (array-like): Independent variable values.
    Y (array-like): Dependent variable values.
    Y_err (array-like): Uncertainties in the Y values.
    plot (bool): Whether to plot the data and the fit. Default is True.

    Returns:
    dict: A dictionary containing the slope, intercept, slope error, intercept error, 
          R-squared value, and covariance matrix of the regression.
    """
    # Perform weighted least squares regression using curve_fit
    popt, pcov = curve_fit(linear_model, X, Y, sigma=Y_err, absolute_sigma=True)
    
    # Extract slope and intercept
    slope, intercept = popt
    
    # Extract uncertainties (standard deviations) from the covariance matrix
    slope_err, intercept_err = np.sqrt(np.diag(pcov))
    
    # Calculate residuals and R-squared
    residuals = Y - linear_model(X, *popt)
    ss_res = np.sum(residuals**2)
    ss_tot = np.sum((Y - np.mean(Y))**2)
    r_squared = 1 - (ss_res / ss_tot)

    # Calculate chi-square
    chi_square = np.sum(((Y - linear_model(X, *popt)) / Y_err) ** 2)
    # Degrees of freedom: number of data points - number of fitted parameters
    degrees_of_freedom = len(X) - len(popt)
    reduced_chi_square = chi_square / degrees_of_freedom
    print(reduced_chi_square)
    
    # Plotting
    if plot:
        plt.figure(figsize=(6, 4))
        # Plot the data with error bars
        plt.errorbar(X, Y, yerr=Y_err, fmt='o', label='Measured Data', capsize=5)
        
        # Plot the fitted line
        X_fit = np.linspace(0, max(X), 100)
        Y_fit = linear_model(X_fit, *popt)
        plt.plot(X_fit, Y_fit, 'r-', label=f'Inferred Vis {intercept:.1f} ± {intercept_err:.1f}')
        
        # Calculate confidence interval for the fit
        Y_fit_err = np.sqrt((X_fit * slope_err) ** 2 + intercept_err ** 2)
        plt.fill_between(X_fit, Y_fit - Y_fit_err, Y_fit + Y_fit_err, color='pink', alpha=0.3, label='95% CI')
        
        # Labels and legend
        plt.xlabel('Pump Power (mW)', fontsize=14)
        plt.ylabel('Visibility', fontsize=14)
        plt.title('Power Dependent LO HOM', fontsize=16, fontweight='bold')
        plt.legend(fontsize=12, loc='lower left')
        plt.tick_params(axis='both', which='major', labelsize=12) 
        plt.grid(True)
        plt.tight_layout()
        plt.xlim((0, 50))
        plt.savefig('lo_power_lin.pdf', format='pdf')
        plt.show()

    return {
        'slope': slope,
        'intercept': intercept,
        'slope_err': slope_err,
        'intercept_err': intercept_err,
        'r_squared': r_squared,
        'covariance_matrix': pcov
    }

import numpy as np
import matplotlib.pyplot as plt
from scipy.optimize import curve_fit

def parabola1(x, a, b, c, d,e):
    """Quadratic function: y = ax^2 + bx + c"""
    return a-np.exp(-(x-c)**2/d**2)*b**2+e*(x-c)

def parabola(x, a, b, c, d):
    """Quadratic function: y = ax^2 + bx + c"""
    return a-np.exp(-(x-c)**2/d**2)*b**2

def fit_parabola_and_find_minimum(x_data, y_data, plot=True):
    """
    Fits a parabola to the provided data points, returns the parameters of the
    fit along with the x-coordinate of the minimum, and optionally plots the fit.

    Parameters:
    x_data (array-like): The x-coordinates of the data points.
    y_data (array-like): The y-coordinates of the data points.
    plot (bool): If True, plots the data points and the fitted parabola.

    Returns:
    dict: A dictionary containing the coefficients 'a', 'b', 'c' of the fitted parabola
          and the 'x_min' value where the minimum occurs..
    """
    # Fit the data with the quadratic function
    p=[np.max(y_data),np.sqrt(np.max(y_data)),np.mean(x_data),.5]
    params,covariance_matrix = curve_fit(parabola, x_data, y_data, p0=p, sigma = np.sqrt(y_data))
    a, b, c, d = params
    # Extract the uncertainty on 'c'
    c_variance = covariance_matrix[2, 2]  # The variance of parameter 'c'
    c_unc = np.sqrt(c_variance)*100
    # Find the x-coordinate of the minimum of the parabola
    x_min = c
    y_min = parabola(x_min, a, b, c, d)
    vf = 100*(a-y_min)/a
    vm = (a-np.min(y_data))/a
    print(vm)
    
    # Plot the data and the fit if requested
    if plot:
        # Generate a smooth set of x values for plotting the fitted curve
        x_fit = np.linspace(min(x_data), max(x_data), 500)
        y_fit = parabola(x_fit, a, b, c, d)
        
        plt.figure(figsize=(6, 4))
        dConv=1e12*1/(1e3*3e8)
        plt.scatter(np.array(x_data)*dConv-x_min*dConv, y_data, label='Data', color='blue')
        plt.plot(x_fit*dConv-x_min*dConv, y_fit, label='Gaussian Fit', color='red')
        #plt.scatter(x_min*dConv-x_min*dConv, y_min, label=f'Visibility: {vf:.1f} ± {c_unc:.1f}', color='green')
        plt.text(-3,55, f'Fit Visibility:  \n {vf:.1f} ± {c_unc:.1f}')
        plt.xlabel('Delay (ps)', fontsize=14)
        plt.ylabel('Coincidences', fontsize=14)
        plt.title('LO SP HOM', fontsize=16, fontweight='bold')
        plt.legend(fontsize=12, loc = 'lower right')  # Adjust the fontsize for the legend as needed
        plt.tick_params(axis='both', which='major', labelsize=12)
        plt.grid(True)
        plt.ylim([0,np.max(y_data)])
        plt.savefig('lo_dip_plot'+str(vf)+'.pdf', format='pdf')
    
    # Return the parameters and the minimum point
    return vf, c_unc, x_min*dConv, a

# Example usage:
# x_data = np.array([1, 2, 3, 4, 5])
# y_data = np.array([2, 1, 0, 1, 2])
# result = fit_parabola_and_find_minimum(x_data, y_data, plot=True)
# print(result)

# Get all files in the current directory
all_files = os.listdir()

# Filter files that match the expected naming pattern
file_list = [f for f in all_files if f.startswith("lo_sp_hom_optim_2_pow") and f.endswith(".npy")]

# Sort files to maintain order
file_list.sort()

# Initialize lists to store data
powers = []
vList = []
vUncList = []
x_all=[]
threeFRate=[]
# Load each file and extract data
for file in file_list:
    # Extract power value from filename
    power = float(file.split("_pow")[1].replace(".npy", ""))
    data = np.load(file, allow_pickle=True).item()

    # Append data to lists
    powers.append(power)
    positions = data['position']
    coinks=data['coinks']
    v,unc,dip_d,f3=fit_parabola_and_find_minimum(positions,coinks, plot=True)
    vList.append(v)
    vUncList.append(unc)
    x_all.append(dip_d)
    threeFRate.append(f3)
plt.show()
print("var_mm")
s=np.sqrt(np.var(x_all))
print(s)
print(s/np.sqrt(2*(len(x_all)-1)))
print("three fold rate")
print(np.max(threeFRate))
#print(powers)
#print(vList)
#print(vUncList)
weighted_linear_regression(np.array(powers)*48.5, np.array(vList), np.array(vUncList), plot=True)

    


